Codimension one foliations of degree three on projective spaces

We establish a structure theorem for degree three codimension one foliations on projective spaces of dimension $n\ge 3$, extending a result by Loray, Pereira, and Touzet for degree three foliations on $\mathbb P^3$. We show that the space of codimension one foliations of degree three on $\mathbb{P}^n$, $n\ge 3$, has exactly $18$ distinct irreducible components parameterizing foliations without rational first integrals, and at least $6$ distinct irreducible components parameterizing foliations with rational first integrals.

==> anc/degree_three.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L149" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">##########
## Computations used in the paper Codimension one foliations of degree three on projective spaces
## by Raphael Constant, Ruben Lizarbe, and Jorge Vitorio Pereira
## 
##########
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Load necessary libraries

restart:
with(VectorCalculus):
with(LinearAlgebra):
read &quot;libfol.txt&quot;:

roll:=random(1..33):

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L61" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#########
##  Section 3 - Foliations defined by logarithmic 1-forms
#########

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L150" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L148" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Proposition 3.9. Dimension of the Zariski tangent space of Fol(3) at SL(3,4)

## Restrict numerator and denominator of equation (3.2) to the hyperplane (x_0=x_1+x_2+x_3+x_4) 
## and change variables to x=x_1, y=x_2,z=x_3, w=x_4

f:= subs({x_0=x+y+z+w,x_1=x,x_2=y,x_3=z,x_4=w},(x_0*x_4^3 - (2*x_1*x_3 + x_2^2)*x_4^2 + 2*x_2*x_3^2*x_4 - (1/2)*x_3^4)^3):
g:= subs({x_0=x+y+z+w,x_1=x,x_2=y,x_3=z,x_4=w},(x_1*x_4^2 - x_2*x_3*x_4 + (1/3)*x_3^3)^4):

## Set forma equal to the differential form obtained from equation (3.2) by clearing out poles and codimension one zeros

forma:=saturada(racional(f,g)):

## Compute the Zariski tangent space of Fol(3) at forma

<Font encoding="UTF-8">printf(&quot;The dimension of the Zariski tangent space of Fol(3) at forma is %a.\134n&quot;, dim_tangente(3,forma));
</Font></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the Zariski tangent space of Fol(3) at forma is 16.</Text-field>
</Output>
</Group>
<Group view="code" labelreference="L152" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Lemma 3.10. Computation of the space of quintics satisfying the conditions stated in Lemma 3.10


## Set f as the general degree 5 polynomial 

grau:= 5:
f:=0:
for i from 0 to grau do
  for j from 0 to grau-i do
    for k from 0 to grau-i-j do
      f := f + ff[i,j,k]*x^i*y^j*z^k*w^(grau-i-j-k):
    od:
  od:
od:  

## Set g as the quadratic form of the statement of Lemma 3.10 in the variables x=x_0, y=x_1, z=x_2, w=x_3

g:= x^2 - 2*y*w:

## Set forma equal to 5f*dg - 2g*df

forma:= saturada(racional(f^2,g^5)):

## Compute the equations for the vanishing of forma along w=0, in order 1,and 2

eq:={}:
for i from 1 to 4 do 
  eq:=eq union {coeffs(collect( subs({w=0},forma[i]),[x,y,z,w],distributed),{x,y,z,w})}: 
  eq:=eq union {coeffs(collect( subs({w=0},diff(forma[i],w)),[x,y,z,w],distributed),{x,y,z,w})}: 
od:

## Solve the equation and substitue into f

sol:=solve(eq):
f:=subs(sol,f):
<Font encoding="UTF-8">printf(&quot;The possibilities for f are given by %a.\134n&quot;,f);
</Font>
</Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The possibilities for f are given by ff[0,2,0]*y^2*w^3+ff[1,0,0]*x*w^4+ff[2,0,0]*x^2*w^3+ff[0,0,1]*z*w^4+ff[0,0,2]*z^2*w^3+ff[0,1,0]*y*w^4+ff[5,0,0]*x^5+ff[0,0,0]*w^5+ff[0,1,1]*y*z*w^3+ff[1,0,1]*x*z*w^3+ff[1,1,0]*x*y*w^3+15/2*ff[5,0,0]*x*y^2*w^2-5*ff[5,0,0]*x^3*y*w.</Text-field>
</Output>
</Group>
<Group view="code" labelreference="L153" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Proposition 3.11. Computation of the Zariski tangent space of Fol(3) at SLog(2,5)


## Set forma equal to (1/w^2)*(5fdg-2gdf) for f and g results of the computation at the previous section

forma:=expand((1/w^2)*subs(sol,forma)): 

## Set vars equal to the free parameters in the expression forma

vars := indets(forma) minus {x,y,z,w}:

## Replace each parameter by a random number (not strictly necessary but makes the computation much faster)

for i from 1 to nops(vars) do 
  forma := subs({vars[i]=roll()},forma):
od:

## Compute the dimension of the Zariski tangent space of Fol(3) at forma

<Font encoding="UTF-8">printf(&quot;The dimension of the Zariski tangent space of Fol(3) at forma is %a.\134n&quot;, dim_tangente(3,forma));</Font>
</Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the Zariski tangent space of Fol(3) at forma is 19.</Text-field>
</Output>
</Group>
<Group view="code" labelreference="L154" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#########
##  Section 4 - Foliations tangent to multiplicative actions
#########
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L161" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Lemma 4.6 and all Tables in Section 4
</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L168" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Set random equal to true in order to perform the computations 
## of Polynomial Integrating factors and Zariski tangent spaces with 
## a specialization of the corresponding 1-forms with coefficients
## randomly choosen in the set of integers 1..seed
## Experience shows that the results of the computations are quite reliable
## If random is set to false then the computations are performed with the 
## generic element of V_grau(a,b,c;n)

grau   := 3: 
random := true: 
seed   := 33: 

</Text-field>
</Input>
</Group>
<Group labelreference="L169" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">### Create the list  &quot;lista[cont]&quot;
### lista[cont] is the list [i,j,k] of all non-negative 
### integers satisfying i,j,k,i+j+k&lt;=grau+2

ntriples:=0:
<Font encoding="UTF-8">printf(&quot;Creating the list of monomials. \134n&quot;):</Font>
for i from 0 to grau+2 do 
  for j from 0 to grau+2 - i do
    for k from 0 to grau+2 - i -j do
         ntriples:=ntriples+1: 
         lista[ntriples]:=[i,j,k];
    od:
  od:
od:
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false">### Create the set &quot;resultado&quot; 
### The elements of resultado are [[a,b,c],n]
### such that 0&lt;=a&lt;=b&lt;=c&lt;&gt;0, (a,b,c)&lt;&gt;(0,0,1), (a,b,c)&lt;&gt;(1,1,1) 
### and the hyperplanne {ax + by +cz =n}
### contains at least three non-aligned elements of lista.


passo:=1:
printf(&quot;Determining the possible weights. Total n<Font encoding="UTF-8">umber of steps : %a.\134n&quot;, binomial(ntriples,3)</Font>):
resultado:={}:
for i from 1 to ntriples-2 do
 for j from i+1 to ntriples-1 do 
  for k from j+1 to ntriples do
      sol:=solve({a*lista[i][1] + b*lista[i][2] + c*lista[i][3] =
                  a*lista[j][1] + b*lista[j][2] + c*lista[j][3],
                  a*lista[i][1] + b*lista[i][2] + c*lista[i][3] =
                  a*lista[k][1] + b*lista[k][2] + c*lista[k][3],
                  a+b+c=1},{a,b,c}):
    
    if indets( subs(sol,J1*a+J2*b+J3*c) ) minus {J1,J2,J3} ={} then ### we want c&lt;&gt;0 and uniqueness of solutions     
      ta:=subs(sol,a): tb:=subs(sol,b): tc:=subs(sol,c):
      if (0&lt;=ta  and ta&lt;=tb and tb&lt;=tc and tb&lt;&gt;0)  then
        if ta&lt;&gt;tb or tb&lt;&gt;tc then          
           dd:=lcm(denom(ta),denom(tb),denom(tc)):        
           ta:=dd*ta: tb:=dd*tb: tc:=dd*tc:     
           resultado:=resultado union { [[ta,tb,tc],[ta*lista[i][1] + tb*lista[i][2]+tc*lista[i][3]]]}:
        fi:
      fi:
    fi: 
<Font encoding="UTF-8">    if passo mod 5000 =0 then printf(&quot;Step # %a.\134n&quot;,passo): fi:
</Font>    passo:=passo+1:
   od;  
  od;
od;

### Analyse the set resultado
### For each element [[a,b,c],[n]] of the set resultado, 
### take forma equal to the general 1-form in V_grau(a,b,c;n)
### if forma does not vanish identically along the coordinates hyperplane then 
###   compute the expected dimension of TM_{grau}(a,b,c;n)
###   compute the polynomial integrating factors of forma
###   if forma does not have a polynomial integrating factor, then
###     compute the dimension of the Zariski tangent space of Fol(grau) at forma
###     if this dimension coincides with the expected dimension then 
###        TM_{grau}(a,b,c;n) is a generically reduced irreducible component of Fol(grau)
###     if not then TM_{grau}(a,b,c;n) is not contained in any logarithmic component
###         and is a candidate for a non-reduced irreducible component of Fol(grau)


reduced:=0: 
candidate:=0: 
pif:=0:
<Font encoding="UTF-8">printf(&quot;Analyzing the possibilities for (a,b,c;n). \134n&quot;):</Font>
contador:=1:
for cc from 1 to nops(resultado) do
 vv:=[resultado[cc][1][1]*x,resultado[cc][1][2]*y,resultado[cc][1][3]*z,0]:
 vtemp:=normalizador(vv); nv:=nops(indets(vtemp) minus {x,y,z,w}): 
 
 forma:=formas_invariante_campo(grau,vv,resultado[cc][2][1]):
 vars:=indets(forma) minus {x,y,z,w}; 
 dim_esperada := 15 + nops(vars)-1 - nv:
  
 if random=true then 
    forma:=randomizar(forma,seed): 
 fi:
 
 fat_int:=fatores_integracao_geral(grau,forma):
 
 ### Warning: As it would be computationally expensive when random is set to 
 ### false, we do not check if forma
 ### has codimension two singularities. We only exclude the possibility of 
 ### codimension one singularities along the coordinate hyperplanes. 
 ### In grau=3, none of the 34  final solutions have codimension one singularities
 ### If one wants to use this script to study foliations tangent to multiplicative
 ### in grau&gt;=4, then he/she should proceed with caution and check whether or not 
 ### the final results have codimension one singularities. 
   
 if codimensiononesing(forma)=false and fat_int=0 then  
    <Font encoding="UTF-8">printf(&quot;Case # %a\134n&quot;,contador):</Font>contador:=contador+1:
<Font encoding="UTF-8">    printf(&quot;Weights %a, normal degree %a, canonical degree %a \134n&quot;,resultado[cc][1],</Font>resultado[cc][2][1],resultado[cc][2][1] -(resultado[cc][1][1]+resultado[cc][1][2]+resultado[cc][1][3])): 
    dim_zariski:=dim_tangente(grau,forma):
<Font encoding="UTF-8">    printf(&quot;Expected dimension is %a.  Dimension of the Zariski tangent space is %a. \134n&quot;, dim_esperada,dim_zariski);</Font>
    if dim_esperada=dim_zariski then 
       reduced:=reduced +1: 
<Font encoding="UTF-8">       printf(&quot;+++++ REDUCED COMPONENT \134n&quot;);
</Font>    else
       candidate := candidate +1:
<Font encoding="UTF-8">       printf(&quot;***** CANDIDATE FOR NON-REDUCED COMPONENT \134n&quot;);</Font> 
    fi:
  fi:
od:
<Font encoding="UTF-8">printf(&quot;------------------------------------------------------------------------\134n&quot;);
</Font>if random=true then 
<Font encoding="UTF-8">  printf(&quot;Warning: randomized computations.\134n&quot;) 
</Font>else 
<Font encoding="UTF-8">  printf(&quot;Precise computations.\134n&quot;)
</Font>fi:


<Font encoding="UTF-8">printf(&quot;Number of quadruples corresponding to  reduced components found %a. \134n&quot;, reduced); 
printf(&quot;Number of quadruples corresponding to candidates of non-reduced components %a. \134n&quot;, candidate):</Font></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">Creating the list of monomials. </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Determining the possible weights. Total number of steps : 27720.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Step # 5000.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Step # 10000.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Step # 15000.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Step # 20000.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Step # 25000.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Analyzing the possibilities for (a,b,c;n). </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 1
Weights [0, 1, 1], normal degree 2, canonical degree 0 
Expected dimension is 17.  Dimension of the Zariski tangent space is 20. 
***** CANDIDATE FOR NON-REDUCED COMPONENT 
Case # 2
Weights [0, 1, 1], normal degree 3, canonical degree 1 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 17.  Dimension of the Zariski tangent space is 20. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 3
Weights [0, 1, 2], normal degree 3, canonical degree 0 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 16.  Dimension of the Zariski tangent space is 16. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 4
Weights [1, 1, 2], normal degree 5, canonical degree 1 
Expected dimension is 21.  Dimension of the Zariski tangent space is 21. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 5
Weights [1, 2, 2], normal degree 7, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 16.  Dimension of the Zariski tangent space is 16. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 6
Weights [1, 2, 3], normal degree 6, canonical degree 0 
Expected dimension is 15.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT 
Case # 7
Weights [1, 2, 3], normal degree 7, canonical degree 1 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 16.  Dimension of the Zariski tangent space is 16. 
+++++ REDUCED COMPONENT 
Case # 8
Weights [1, 2, 3], normal degree 8, canonical degree 2 
Expected dimension is 16.  Dimension of the Zariski tangent space is 16. 
+++++ REDUCED COMPONENT 
Case # 9
Weights [1, 2, 3], normal degree 9, canonical degree 3 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 15.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 10
Weights [1, 2, 4], normal degree 7, canonical degree 0 
Expected dimension is 15.  Dimension of the Zariski tangent space is 15. 
+++++ REDUCED COMPONENT 
Case # 11
Weights [1, 2, 4], normal degree 9, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 15.  Dimension of the Zariski tangent space is 15. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 12
Weights [1, 2, 5], normal degree 7, canonical degree -1 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 13
Weights [1, 2, 5], normal degree 11, canonical degree 3 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT 
Case # 14
Weights [1, 2, 5], normal degree 12, canonical degree 4 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 15
Weights [1, 3, 4], normal degree 7, canonical degree -1 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 21. 
***** CANDIDATE FOR NON-REDUCED COMPONENT 
Case # 16
Weights [1, 3, 4], normal degree 10, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 15.  Dimension of the Zariski tangent space is 17. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 17
Weights [1, 3, 4], normal degree 13, canonical degree 5 
Expected dimension is 14.  Dimension of the Zariski tangent space is 21. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 18
Weights [1, 3, 5], normal degree 8, canonical degree -1 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT 
Case # 19
Weights [1, 3, 5], normal degree 11, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 20
Weights [1, 3, 7], normal degree 10, canonical degree -1 
Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 21
Weights [1, 4, 6], normal degree 13, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 22
Weights [2, 3, 4], normal degree 11, canonical degree 2 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 15.  Dimension of the Zariski tangent space is 15. 
+++++ REDUCED COMPONENT 
Case # 23
Weights [2, 3, 4], normal degree 13, canonical degree 4 
Expected dimension is 15.  Dimension of the Zariski tangent space is 15. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 24
Weights [2, 3, 5], normal degree 11, canonical degree 1 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 25
Weights [2, 3, 5], normal degree 14, canonical degree 4 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 26
Weights [2, 3, 7], normal degree 16, canonical degree 4 
Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 27
Weights [2, 4, 5], normal degree 14, canonical degree 3 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 28
Weights [2, 4, 5], normal degree 17, canonical degree 6 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 29
Weights [2, 5, 6], normal degree 17, canonical degree 4 
Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 30
Weights [3, 4, 5], normal degree 13, canonical degree 1 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 31
Weights [3, 4, 5], normal degree 14, canonical degree 2 
Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 32
Weights [3, 4, 5], normal degree 18, canonical degree 6 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 19. 
***** CANDIDATE FOR NON-REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 33
Weights [4, 5, 7], normal degree 19, canonical degree 3 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Case # 34
Weights [4, 6, 7], normal degree 25, canonical degree 8 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Expected dimension is 14.  Dimension of the Zariski tangent space is 14. 
+++++ REDUCED COMPONENT </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">------------------------------------------------------------------------
Warning: randomized computations.
Number of quadruples corresponding to  reduced components found 15. 
Number of quadruples corresponding to candidates of non-reduced components 19. </Text-field>
</Output>
</Group>
<Group labelreference="L170" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

## Corollary 4.19 and Lemma 4.21. Verification that the general foliation in V_3(a,b,c;n)
## for [[a,b,c],n] in the set nonintegrable rigid below or [[a,b,c],n]=[[1,3,4],10] has at least one singularity
## with non-rational quotient of eigenvalues

nonintegrablerigid := {[[1,2,5],11], [[1,2,5],12],[[1,4,6],13],[[2,3,7],16],[[2,5,6],17],[[3,4,5],14],
[[3,4,5],13],[[4,5,7],19],[[1,3,4],10]};

seed:=33:
roll:=rand(1..seed):

for i from 1 to nops(nonintegrablerigid) do 
  <Font encoding="UTF-8">printf(&quot;-------- Example %a. \134n&quot;,nonintegrablerigid[i]):
</Font>  v:=[nonintegrablerigid[i][1][1]*x,nonintegrablerigid[i][1][2]*y,nonintegrablerigid[i][1][3]*z,0];
  forma:=formas_invariante_campo(3,v,nonintegrablerigid[i][2]);
  forma:=randomizar(forma,1):
  temp:=forma[1]*dx + forma[2]*dy + forma[3]*dz + forma[4]*dw:
  
  a:=roll(): b:=roll(): c:=roll():
  temp:=expand(subs({w = a*x+b*y+c*z,dw = a*dx + b*dy + c*dz}, temp)):
  formaP2:=[coeff(temp,dx),coeff(temp,dy),coeff(temp,dz)]:


  <Font encoding="UTF-8">printf(&quot;- Chart [x:y:1]. \134n&quot;);
</Font>  campoxy:=subs({z=1},[formaP2[2],-formaP2[1]]):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}: 
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)&lt;&gt;0 then
<Font encoding="UTF-8">      printf(&quot;Baum-Bott : %a \134n&quot;,simplify((</Font>Trace(Dvnum))^2/Determinant(Dvnum)) );
      <Font encoding="UTF-8">printf(&quot;Quotient of eigenvalues : %a \134n \134n&quot;, solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  ));   </Font>  elif Trace(Dvnum)&lt;&gt;0 then 
<Font encoding="UTF-8">      printf(&quot;Saddle-node \134n&quot;):
</Font>    else
<Font encoding="UTF-8">      printf(&quot;Degenerate singularity\134n&quot;):
</Font>    fi:
  od:
  <Font encoding="UTF-8">printf(&quot;\134n&quot;);
  printf(&quot;- Chart [x:1:y]. \134n&quot;);</Font>
  campoxy:=subs({y=1},[formaP2[3],-formaP2[1]]):
  campoxy:=subs({z=y},campoxy):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}:
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)&lt;&gt;0 then
<Font encoding="UTF-8">      printf(&quot;Baum-Bott : %a \134n&quot;,simplify((</Font>Trace(Dvnum))^2/Determinant(Dvnum)) );
      <Font encoding="UTF-8">printf(&quot;Quotient of eigenvalues : %a \134n \134n&quot;, solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  ));   </Font>  elif Trace(Dvnum)&lt;&gt;0 then 
<Font encoding="UTF-8">      printf(&quot;Saddle-node \134n&quot;):
</Font>    else
<Font encoding="UTF-8">      printf(&quot;Degenerate singularity\134n&quot;):
</Font>    fi:
  od:
  <Font encoding="UTF-8">printf(&quot;\134n&quot;);</Font>

  <Font encoding="UTF-8">printf(&quot;---- Chart [1:x:y]. \134n&quot;);</Font>
  campoxy:=subs({x=1},[formaP2[3],-formaP2[2]]):
  campoxy:=subs({y=x,z=y},campoxy):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}:
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)&lt;&gt;0 then
<Font encoding="UTF-8">      printf(&quot;Baum-Bott : %a \134n&quot;,simplify((</Font>Trace(Dvnum))^2/Determinant(Dvnum)) );
      <Font encoding="UTF-8">printf(&quot;Quotient of eigenvalues : %a \134n \134n&quot;, solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  )); 
</Font>    elif Trace(Dvnum)&lt;&gt;0 then 
<Font encoding="UTF-8">      printf(&quot;Saddle-node \134n&quot;):
</Font>    else
<Font encoding="UTF-8">      printf(&quot;Degenerate singularity\134n&quot;):
</Font>    fi:
  od:
  <Font encoding="UTF-8">printf(&quot;\134n&quot;);</Font>
od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzbm9uaW50ZWdyYWJsZXJpZ2lkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY2LUZQNiYtRiM2KC1GUDYmLUYjNiotSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZnbjYkUSIyRidGOUZqbi1GZ242JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUZnbjYkUSMxMUYnRjlGaG9GW3BGOUY5Rl1wRmBwRmpuLUZQNiYtRiM2KEZYRmpuLUZnbjYkUSMxMkYnRjlGaG9GW3BGOUY5Rl1wRmBwRmpuLUZQNiYtRiM2KC1GUDYmLUYjNipGZm5Gam4tRmduNiRRIjNGJ0Y5RmpuLUZnbjYkUSI0RidGOUZob0ZbcEY5RjlGXXBGYHBGam4tRmduNiRRIzEwRidGOUZob0ZbcEY5RjlGXXBGYHBGam4tRlA2Ji1GIzYoLUZQNiYtRiM2KkZmbkZqbkZocUZqbi1GZ242JFEiNkYnRjlGaG9GW3BGOUY5Rl1wRmBwRmpuLUZnbjYkUSMxM0YnRjlGaG9GW3BGOUY5Rl1wRmBwRmpuLUZQNiYtRiM2KC1GUDYmLUYjNipGYm9Gam5GZXFGam4tRmduNiRRIjdGJ0Y5RmhvRltwRjlGOUZdcEZgcEZqbi1GZ242JFEjMTZGJ0Y5RmhvRltwRjlGOUZdcEZgcEZqbi1GUDYmLUYjNigtRlA2Ji1GIzYqRmJvRmpuRmVvRmpuRmZyRmhvRltwRjlGOUZdcEZgcEZqbi1GZ242JFEjMTdGJ0Y5RmhvRltwRjlGOUZdcEZgcEZqbi1GUDYmLUYjNigtRlA2Ji1GIzYqRmVxRmpuRmhxRmpuRmVvRmhvRltwRjlGOUZdcEZgcEZqbkZpckZob0ZbcEY5RjlGXXBGYHBGam4tRlA2Ji1GIzYoRml0RmpuLUZnbjYkUSMxNEYnRjlGaG9GW3BGOUY5Rl1wRmBwRmpuLUZQNiYtRiM2KC1GUDYmLUYjNipGaHFGam5GZW9Gam5GZHNGaG9GW3BGOUY5Rl1wRmBwRmpuLUZnbjYkUSMxOUYnRjlGaG9GW3BGOUY5Rl1wRmBwRmhvRltwRjlGOS9GXnBRInxmckYnL0ZhcFEifGhyRidGaG9GW3BGOQ==">PCs3JDclIiIiIiIjIiImIiM2NyRGJCIjNzckNyVGJSIiJCIiJSIjNTckNyVGJUYuIiInIiM4NyQ3JUYmRi0iIigiIzs3JDclRiZGJ0YyIiM8NyQ3JUYtRi5GJ0YzNyRGPCIjOTckNyVGLkYnRjYiIz4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-------- Example [[1, 2, 5], 11]. </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">- Chart [x:y:1]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 
Baum-Bott : -1/6 
Quotient of eigenvalues : {t = -2/3} 
 

---- Chart [1:x:y]. 
Degenerate singularity
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 
Baum-Bott : -1/6 
Quotient of eigenvalues : {t = -2/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 

-------- Example [[1, 2, 5], 12]. 
- Chart [x:y:1]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 

- Chart [x:1:y]. </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Baum-Bott : -4/3 
Quotient of eigenvalues : {t = -1/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 

---- Chart [1:x:y]. 
Degenerate singularity
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 

-------- Example [[1, 3, 4], 10]. 
- Chart [x:y:1]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 25/6 
Quotient of eigenvalues : {t = 3/2} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 919212400/14073845459*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^7+20231953400/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^6-197365061200/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^5-104173313900/379993827393*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^4+17692095080800/379993827393*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^3-25147584000/14073845459*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^2-5842114611200/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)-3786154352125/42221536377 
Quotient of eigenvalues : {t = 459606200/14073845459*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^7+10115976700/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^6-98682530600/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^5-52086656950/379993827393*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^4+8846047540400/379993827393*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^3-12573792000/14073845459*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^2-2921057305600/42221536377*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)-3870597424879/84443072754+5/759987654786*(24638783882909241600*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^14+361534669862801990400*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^13-2200577320799710372800*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^12-26081999060066531856000*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^11+159817754253284328945600*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^10+271176063870185982576000*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^9-2627949323861513442134000*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^8-886042556568936513680224*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^7+19490250456974221948834672*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^6+4427379631056496199351904*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^5-74109903821299347897918168*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^4-46448834995111580088208704*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^3+112474397362562810991037440*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)^2+146528830029332377892450304*RootOf(216*_Z^8+1764*_Z^7-14112*_Z^6-13468*_Z^5+151403*_Z^4+121128*_Z^3-451584*_Z^2-677376*_Z-254016)+48517035889137940223705205)^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : 25/6 
Quotient of eigenvalues : {t = 3/2} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -63330525/697917473848*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^7-992811900/87239684231*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^6-8406975/29550236*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^5-43174259425/12462812033*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^4-284875347725/14243213752*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^3-96224969675/1780401719*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^2-216945570275/3560803438*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)-97090816300/5341205157 
Quotient of eigenvalues : {t = -63330525/1395834947696*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^7-496405950/87239684231*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^6-8406975/59100472*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^5-43174259425/24925624066*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^4-284875347725/28486427504*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^3-96224969675/3560803438*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^2-216945570275/7121606876*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)-53886613307/5341205157+5/4187504843088*(1443871942839225*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^14+362161721394705600*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^13+31763711981706612300*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^12+1245706186986853527600*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^11+28655488248549517394550*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^10+427188656700642548149200*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^9+4317612716604925822536900*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^8+29935738671761301300795888*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^7+141968413371387586314392649*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^6+455136828375246055240383216*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^5+964083413653801441388006136*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^4+1296350562054981582767694048*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^3+1033359414057801717740756112*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)^2+431136758658590519458858368*RootOf(9*_Z^8+1127*_Z^7+28014*_Z^6+339766*_Z^5+1955149*_Z^4+5395047*_Z^3+6957412*_Z^2+3956848*_Z+777924)+70691306797329772358877184)^(1/2)} 
 

---- Chart [1:x:y]. 
Baum-Bott : 25/6 
Quotient of eigenvalues : {t = 3/2} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -8196824741175/3560803438*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^7-43989579297475/3560803438*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^6-42376465166525/1780401719*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^5-304489052446425/14243213752*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^4-34178504880975/3560803438*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^3-14891934160075/7121606876*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^2-323481527425/1780401719*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)-102453876275/42729641256 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Quotient of eigenvalues : {t = -8196824741175/7121606876*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^7-43989579297475/7121606876*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^6-42376465166525/3560803438*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^5-304489052446425/28486427504*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^4-34178504880975/7121606876*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^3-14891934160075/14243213752*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^2-323481527425/3560803438*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)-187913158787/85459282512+5/85459282512*(387002510424222369064592400*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^14+4153822524742148987973501600*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^13+19149079214885137114395128400*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^12+50137420022859160939032703800*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^11+83177523577675226199301817400*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^10+92345658626378632015558584000*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^9+70581610549667024679807997425*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^8+37571335611422840711803838736*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^7+13897841236824268100702975412*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^6+3514377561346935621274255536*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^5+587813461049610970850520054*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^4+61660586991133492935417432*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^3+3754139865867769081487532*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)^2+116709956405136614848272*RootOf(777924*_Z^8+3956848*_Z^7+6957412*_Z^6+5395047*_Z^5+1955149*_Z^4+339766*_Z^3+28014*_Z^2+1127*_Z+9)+1120322651113697851249)^(1/2)} 
 

-------- Example [[1, 4, 6], 13]. 
- Chart [x:y:1]. 
Baum-Bott : 49/12 
Quotient of eigenvalues : {t = 4/3} 
 
Baum-Bott : 169/12 
Quotient of eigenvalues : {t = 12} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : 49/12 
Quotient of eigenvalues : {t = 4/3} 
 
Baum-Bott : 169/12 
Quotient of eigenvalues : {t = 12} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 

---- Chart [1:x:y]. 
Baum-Bott : 64/15 
Quotient of eigenvalues : {t = 5/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 

-------- Example [[2, 3, 7], 16]. 
- Chart [x:y:1]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : -1/12 
Quotient of eigenvalues : {t = -3/4} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 

---- Chart [1:x:y]. 
Baum-Bott : 36/5 
Quotient of eigenvalues : {t = 5} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -1/12 
Quotient of eigenvalues : {t = -3/4} 
 
Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 

-------- Example [[2, 5, 6], 17]. 
- Chart [x:y:1]. 
Baum-Bott : 64/15 
Quotient of eigenvalues : {t = 5/3} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/12 
Quotient of eigenvalues : {t = 12} 
 

- Chart [x:1:y]. 
Baum-Bott : 64/15 
Quotient of eigenvalues : {t = 5/3} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 

---- Chart [1:x:y]. 
Baum-Bott : 49/12 
Quotient of eigenvalues : {t = 4/3} 
 
Baum-Bott : 169/12 
Quotient of eigenvalues : {t = 12} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -64/15 
Quotient of eigenvalues : {t = -47/15+8/15*31^(1/2)} 
 

-------- Example [[3, 4, 5], 13]. 
- Chart [x:y:1]. 
Degenerate singularity
Baum-Bott : -4/3 
Quotient of eigenvalues : {t = -1/3} 
 </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 

- Chart [x:1:y]. 
Degenerate singularity
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 

---- Chart [1:x:y]. 
Baum-Bott : -4/3 
Quotient of eigenvalues : {t = -1/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 169/60 
Quotient of eigenvalues : {t = 49/120+13/120*I*71^(1/2)} 
 

-------- Example [[3, 4, 5], 14]. 
- Chart [x:y:1]. 
Degenerate singularity
Baum-Bott : -1/6 
Quotient of eigenvalues : {t = -2/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Degenerate singularity
Baum-Bott : -1/6 
Quotient of eigenvalues : {t = -2/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 

---- Chart [1:x:y]. 
Baum-Bott : -1/6 
Quotient of eigenvalues : {t = -2/3} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : 49/15 
Quotient of eigenvalues : {t = 19/30+7/30*I*11^(1/2)} 
 

-------- Example [[4, 5, 7], 19]. </Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">- Chart [x:y:1]. 
Baum-Bott : 36/5 
Quotient of eigenvalues : {t = 5} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -1/12 
Quotient of eigenvalues : {t = -3/4} 
 
Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 

- Chart [x:1:y]. 
Baum-Bott : 36/5 
Quotient of eigenvalues : {t = 5} 
 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -1/12 
Quotient of eigenvalues : {t = -3/4} 
 
Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 

---- Chart [1:x:y]. 
Baum-Bott : 0 
Quotient of eigenvalues : {t = -1} 
 
Baum-Bott : -1/12 
Quotient of eigenvalues : {t = -3/4} 
 
Baum-Bott : 361/140 
Quotient of eigenvalues : {t = 81/280+19/280*I*199^(1/2)} 
 
</Text-field>
</Output>
</Group>
<Group labelreference="L167" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L166" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#########
##  Section 5 - Foliations tangent to additive actions
#########</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L155" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Remark 5.4 - dimension of the Zariski tangent space of TA_3(1,1,0) and of TA_3(1,0,1)

random:=true:
v:=[y,z,0,0]:
forma:=formas_invariante_campo(3,v,0):
if random=true then
  forma:=randomizar(forma,33):
fi:
<Font encoding="UTF-8">printf(&quot;The dimension of the Zariski tangent space of TA_3(1,1,0) is %a.\134n&quot;, dim_tangente(3,forma)):</Font>
v:=[y,0,w,0]:
forma:=formas_invariante_campo(3,v,0):
if random=true then
  forma:=randomizar(forma,33):
fi:
<Font encoding="UTF-8">printf(&quot;The dimension of the Zariski tangent space of TA_3(1,0,1) is %a.\134n&quot;, dim_tangente(3,forma)):
</Font></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the Zariski tangent space of TA_3(1,1,0) is 21.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the Zariski tangent space of TA_3(1,0,1) is 25.</Text-field>
</Output>
</Group>
<Group view="code" labelreference="L175" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## Lemma 5.5. - compute the dimension of the kernel of beta_epsilon

v0:=[y,z,w,0]:
forma:=formas_invariante_campo(3,v0,0):
<Font encoding="UTF-8">printf(&quot;The dimension of the kernel of beta_epsilon, for  epsilon=0 is %a.\134n&quot;, nops(indets(forma) minus{x,y,z,w})):</Font>
v:=[x,2*y,3*z,0]:
forma:=formas_invariante_campo(3,v,7):
<Font encoding="UTF-8">printf(&quot;The dimension of the kernel of beta_epsilon, for epsilon&lt;&gt;0 is %a.\134n&quot;, nops(indets(forma) minus{x,y,z,w})):
</Font>vepsilon:= expand(v0+ epsilon*v):
formaepsilon:=formas_invariante_campo(3,vepsilon,7*epsilon):
<Font encoding="UTF-8">printf(&quot;The dimension of ker(beta_epsilon), over  the field of rational functions C(epsilon) is %a.\134n&quot;, nops(indets(formaepsilon) minus{x,y,z,w,epsilon})):
</Font>forma0:=subs({epsilon=0},formaepsilon):
<Font encoding="UTF-8">printf(&quot;The dimension of the specialization of  ker(beta_epsilon) to epsilon=0 is %a.\134n&quot;, nops(indets(forma0) minus {x,y,z,w})):</Font></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the kernel of beta_epsilon, for  epsilon=0 is 5.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of the kernel of beta_epsilon, for epsilon&lt;&gt;0 is 5.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">The dimension of ker(beta_epsilon), over  the field of rational functions C(epsilon) is 5.
The dimension of the specialization of  ker(beta_epsilon) to epsilon=0 is 5.</Text-field>
</Output>
</Group>
<Group view="code" labelreference="L174" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/degree_three.txt <==
 
##########
## Computations used in the paper Codimension one foliations of degree three on projective spaces
## by Raphael Constant, Ruben Lizarbe, and Jorge Vitorio Pereira
## 
##########

## Load necessary libraries
 
restart:
with(VectorCalculus):
with(LinearAlgebra):
read "libfol.txt":
 
roll:=random(1..33):
 

 
#########
##  Section 3 - Foliations defined by logarithmic 1-forms
#########
 



## Proposition 3.9. Dimension of the Zariski tangent space of Fol(3) at SL(3,4)
 
## Restrict numerator and denominator of equation (3.2) to the hyperplane (x_0=x_1+x_2+x_3+x_4) 
## and change variables to x=x_1, y=x_2,z=x_3, w=x_4
 
f:= subs({x_0=x+y+z+w,x_1=x,x_2=y,x_3=z,x_4=w},(x_0*x_4^3 - (2*x_1*x_3 + x_2^2)*x_4^2 + 2*x_2*x_3^2*x_4 - (1/2)*x_3^4)^3):
g:= subs({x_0=x+y+z+w,x_1=x,x_2=y,x_3=z,x_4=w},(x_1*x_4^2 - x_2*x_3*x_4 + (1/3)*x_3^3)^4):

## Set forma equal to the differential form obtained from equation (3.2) by clearing out poles and codimension one zeros
 
forma:=saturada(racional(f,g)):
 
## Compute the Zariski tangent space of Fol(3) at forma
 
printf("The dimension of the Zariski tangent space of Fol(3) at forma is %a.\n", dim_tangente(3,forma));


 
## Lemma 3.10. Computation of the space of quintics satisfying the conditions stated in Lemma 3.10

 
## Set f as the general degree 5 polynomial 
 
grau:= 5:
f:=0:
for i from 0 to grau do
  for j from 0 to grau-i do
    for k from 0 to grau-i-j do
      f := f + ff[i,j,k]*x^i*y^j*z^k*w^(grau-i-j-k):
    od:
  od:
od:  
 
## Set g as the quadratic form of the statement of Lemma 3.10 in the variables x=x_0, y=x_1, z=x_2, w=x_3
 
g:= x^2 - 2*y*w:
 
## Set forma equal to 5f*dg - 2g*df
 
forma:= saturada(racional(f^2,g^5)):
 
## Compute the equations for the vanishing of forma along w=0, in order 1,and 2
 
eq:={}:
for i from 1 to 4 do 
  eq:=eq union {coeffs(collect( subs({w=0},forma[i]),[x,y,z,w],distributed),{x,y,z,w})}: 
  eq:=eq union {coeffs(collect( subs({w=0},diff(forma[i],w)),[x,y,z,w],distributed),{x,y,z,w})}: 
od:
 
## Solve the equation and substitue into f
 
sol:=solve(eq):
f:=subs(sol,f):
printf("The possibilities for f are given by %a.\n",f);
 


## Proposition 3.11. Computation of the Zariski tangent space of Fol(3) at SLog(2,5)
 

## Set forma equal to (1/w^2)*(5fdg-2gdf) for f and g results of the computation at the previous section
 
forma:=expand((1/w^2)*subs(sol,forma)): 
 
## Set vars equal to the free parameters in the expression forma
 
vars := indets(forma) minus {x,y,z,w}:
 
## Replace each parameter by a random number (not strictly necessary but makes the computation much faster)
 
for i from 1 to nops(vars) do 
  forma := subs({vars[i]=roll()},forma):
od:
 
## Compute the dimension of the Zariski tangent space of Fol(3) at forma
 
printf("The dimension of the Zariski tangent space of Fol(3) at forma is %a.\n", dim_tangente(3,forma));


#########
##  Section 4 - Foliations tangent to multiplicative actions
#########

## Lemma 4.6 and all Tables in Section 4

## Set random equal to true in order to perform the computations 
## of Polynomial Integrating factors and Zariski tangent spaces with 
## a specialization of the corresponding 1-forms with coefficients
## randomly choosen in the set of integers 1..seed
## Experience shows that the results of the computations are quite reliable
## If random is set to false then the computations are performed with the 
## generic element of V_grau(a,b,c;n)
 
grau   := 3: 
random := true: 
seed   := 33: 
 

### Create the list  "lista[cont]"
### lista[cont] is the list [i,j,k] of all non-negative 
### integers satisfying i,j,k,i+j+k<=grau+2
 
ntriples:=0:
printf("Creating the list of monomials. \n"):
for i from 0 to grau+2 do 
  for j from 0 to grau+2 - i do
    for k from 0 to grau+2 - i -j do
         ntriples:=ntriples+1: 
         lista[ntriples]:=[i,j,k];
    od:
  od:
od:

### Create the set "resultado" 
### The elements of resultado are [[a,b,c],n]
### such that 0<=a<=b<=c<>0, (a,b,c)<>(0,0,1), (a,b,c)<>(1,1,1) 
### and the hyperplanne {ax + by +cz =n}
### contains at least three non-aligned elements of lista.
 
 
passo:=1:
printf("Determining the possible weights. Total number of steps : %a.\n", binomial(ntriples,3)):
resultado:={}:
for i from 1 to ntriples-2 do
 for j from i+1 to ntriples-1 do 
  for k from j+1 to ntriples do
      sol:=solve({a*lista[i][1] + b*lista[i][2] + c*lista[i][3] =
                  a*lista[j][1] + b*lista[j][2] + c*lista[j][3],
                  a*lista[i][1] + b*lista[i][2] + c*lista[i][3] =
                  a*lista[k][1] + b*lista[k][2] + c*lista[k][3],
                  a+b+c=1},{a,b,c}):
    
    if indets( subs(sol,J1*a+J2*b+J3*c) ) minus {J1,J2,J3} ={} then ### we want c<>0 and uniqueness of solutions     
      ta:=subs(sol,a): tb:=subs(sol,b): tc:=subs(sol,c):
      if (0<=ta  and ta<=tb and tb<=tc and tb<>0)  then
        if ta<>tb or tb<>tc then          
           dd:=lcm(denom(ta),denom(tb),denom(tc)):        
           ta:=dd*ta: tb:=dd*tb: tc:=dd*tc:     
           resultado:=resultado union { [[ta,tb,tc],[ta*lista[i][1] + tb*lista[i][2]+tc*lista[i][3]]]}:
        fi:
      fi:
    fi: 
    if passo mod 5000 =0 then printf("Step # %a.\n",passo): fi:
    passo:=passo+1:
   od;  
  od;
od;
 
### Analyse the set resultado
### For each element [[a,b,c],[n]] of the set resultado, 
### take forma equal to the general 1-form in V_grau(a,b,c;n)
### if forma does not vanish identically along the coordinates hyperplane then 
###   compute the expected dimension of TM_{grau}(a,b,c;n)
###   compute the polynomial integrating factors of forma
###   if forma does not have a polynomial integrating factor, then
###     compute the dimension of the Zariski tangent space of Fol(grau) at forma
###     if this dimension coincides with the expected dimension then 
###        TM_{grau}(a,b,c;n) is a generically reduced irreducible component of Fol(grau)
###     if not then TM_{grau}(a,b,c;n) is not contained in any logarithmic component
###         and is a candidate for a non-reduced irreducible component of Fol(grau)
 
 
reduced:=0: 
candidate:=0: 
pif:=0:
printf("Analyzing the possibilities for (a,b,c;n). \n"):
contador:=1:
for cc from 1 to nops(resultado) do
 vv:=[resultado[cc][1][1]*x,resultado[cc][1][2]*y,resultado[cc][1][3]*z,0]:
 vtemp:=normalizador(vv); nv:=nops(indets(vtemp) minus {x,y,z,w}): 
 
 forma:=formas_invariante_campo(grau,vv,resultado[cc][2][1]):
 vars:=indets(forma) minus {x,y,z,w}; 
 dim_esperada := 15 + nops(vars)-1 - nv:
  
 if random=true then 
    forma:=randomizar(forma,seed): 
 fi:
 
 fat_int:=fatores_integracao_geral(grau,forma):
 
 ### Warning: As it would be computationally expensive when random is set to 
 ### false, we do not check if forma
 ### has codimension two singularities. We only exclude the possibility of 
 ### codimension one singularities along the coordinate hyperplanes. 
 ### In grau=3, none of the 34  final solutions have codimension one singularities
 ### If one wants to use this script to study foliations tangent to multiplicative
 ### in grau>=4, then he/she should proceed with caution and check whether or not 
 ### the final results have codimension one singularities. 
   
 if codimensiononesing(forma)=false and fat_int=0 then  
    printf("Case # %a\n",contador):contador:=contador+1:
    printf("Weights %a, normal degree %a, canonical degree %a \n",resultado[cc][1],resultado[cc][2][1],resultado[cc][2][1] -(resultado[cc][1][1]+resultado[cc][1][2]+resultado[cc][1][3])): 
    dim_zariski:=dim_tangente(grau,forma):
    printf("Expected dimension is %a.  Dimension of the Zariski tangent space is %a. \n", dim_esperada,dim_zariski);
    if dim_esperada=dim_zariski then 
       reduced:=reduced +1: 
       printf("+++++ REDUCED COMPONENT \n");
    else
       candidate := candidate +1:
       printf("***** CANDIDATE FOR NON-REDUCED COMPONENT \n"); 
    fi:
  fi:
od:
printf("------------------------------------------------------------------------\n");
if random=true then 
  printf("Warning: randomized computations.\n") 
else 
  printf("Precise computations.\n")
fi:

 
printf("Number of quadruples corresponding to  reduced components found %a. \n", reduced); 
printf("Number of quadruples corresponding to candidates of non-reduced components %a. \n", candidate):

## Corollary 4.19 and Lemma 4.21. Verification that the general foliation in V_3(a,b,c;n)
## for [[a,b,c],n] in the set nonintegrable rigid below or [[a,b,c],n]=[[1,3,4],10] has at least one singularity
## with non-rational quotient of eigenvalues
 
nonintegrablerigid := {[[1,2,5],11], [[1,2,5],12],[[1,4,6],13],[[2,3,7],16],[[2,5,6],17],[[3,4,5],14],
[[3,4,5],13],[[4,5,7],19],[[1,3,4],10]};

seed:=33:
roll:=rand(1..seed):

for i from 1 to nops(nonintegrablerigid) do 
  printf("-------- Example %a. \n",nonintegrablerigid[i]):
  v:=[nonintegrablerigid[i][1][1]*x,nonintegrablerigid[i][1][2]*y,nonintegrablerigid[i][1][3]*z,0];
  forma:=formas_invariante_campo(3,v,nonintegrablerigid[i][2]);
  forma:=randomizar(forma,1):
  temp:=forma[1]*dx + forma[2]*dy + forma[3]*dz + forma[4]*dw:
  
  a:=roll(): b:=roll(): c:=roll():
  temp:=expand(subs({w = a*x+b*y+c*z,dw = a*dx + b*dy + c*dz}, temp)):
  formaP2:=[coeff(temp,dx),coeff(temp,dy),coeff(temp,dz)]:


  printf("- Chart [x:y:1]. \n");
  campoxy:=subs({z=1},[formaP2[2],-formaP2[1]]):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}: 
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)<>0 then
      printf("Baum-Bott : %a \n",simplify((Trace(Dvnum))^2/Determinant(Dvnum)) );
      printf("Quotient of eigenvalues : %a \n \n", solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  ));     elif Trace(Dvnum)<>0 then 
      printf("Saddle-node \n"):
    else
      printf("Degenerate singularity\n"):
    fi:
  od:
  printf("\n");
  printf("- Chart [x:1:y]. \n");
  campoxy:=subs({y=1},[formaP2[3],-formaP2[1]]):
  campoxy:=subs({z=y},campoxy):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}:
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)<>0 then
      printf("Baum-Bott : %a \n",simplify((Trace(Dvnum))^2/Determinant(Dvnum)) );
      printf("Quotient of eigenvalues : %a \n \n", solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  ));     elif Trace(Dvnum)<>0 then 
      printf("Saddle-node \n"):
    else
      printf("Degenerate singularity\n"):
    fi:
  od:
  printf("\n");

  printf("---- Chart [1:x:y]. \n");
  campoxy:=subs({x=1},[formaP2[3],-formaP2[2]]):
  campoxy:=subs({y=x,z=y},campoxy):
  Dv := Matrix(2,2,[ [diff(campoxy[1],x),diff(campoxy[1],y)],[diff(campoxy[2],x),diff(campoxy[2],y)]]):
  sings:={solve(campoxy,{x,y})}:
  for j from 1 to nops(sings) do
    Dvnum:=subs(sings[j],Dv):
    if Determinant(Dvnum)<>0 then
      printf("Baum-Bott : %a \n",simplify((Trace(Dvnum))^2/Determinant(Dvnum)) );
      printf("Quotient of eigenvalues : %a \n \n", solve({t + 1/t + 2 =simplify((Trace(Dvnum))^2/Determinant(Dvnum)) }  )); 
    elif Trace(Dvnum)<>0 then 
      printf("Saddle-node \n"):
    else
      printf("Degenerate singularity\n"):
    fi:
  od:
  printf("\n");
od:



#########
##  Section 5 - Foliations tangent to additive actions
#########
 
## Remark 5.4 - dimension of the Zariski tangent space of TA_3(1,1,0) and of TA_3(1,0,1)
 
random:=true:
v:=[y,z,0,0]:
forma:=formas_invariante_campo(3,v,0):
if random=true then
  forma:=randomizar(forma,33):
fi:
printf("The dimension of the Zariski tangent space of TA_3(1,1,0) is %a.\n", dim_tangente(3,forma)):
v:=[y,0,w,0]:
forma:=formas_invariante_campo(3,v,0):
if random=true then
  forma:=randomizar(forma,33):
fi:
printf("The dimension of the Zariski tangent space of TA_3(1,0,1) is %a.\n", dim_tangente(3,forma)):

## Lemma 5.5. - compute the dimension of the kernel of beta_epsilon
 
v0:=[y,z,w,0]:
forma:=formas_invariante_campo(3,v0,0):
printf("The dimension of the kernel of beta_epsilon, for  epsilon=0 is %a.\n", nops(indets(forma) minus{x,y,z,w})):
v:=[x,2*y,3*z,0]:
forma:=formas_invariante_campo(3,v,7):
printf("The dimension of the kernel of beta_epsilon, for epsilon<>0 is %a.\n", nops(indets(forma) minus{x,y,z,w})):
vepsilon:= expand(v0+ epsilon*v):
formaepsilon:=formas_invariante_campo(3,vepsilon,7*epsilon):
printf("The dimension of ker(beta_epsilon), over  the field of rational functions C(epsilon) is %a.\n", nops(indets(formaepsilon) minus{x,y,z,w,epsilon})):
forma0:=subs({epsilon=0},formaepsilon):
printf("The dimension of the specialization of  ker(beta_epsilon) to epsilon=0 is %a.\n", nops(indets(forma0) minus {x,y,z,w})):
 



==> anc/libfol.txt <==
##########################
## libfol
## Library to manipulate foliations on P(3)
## Version 07Apr2020
##########################

#--------------------------------------------------------------------------------------------
# colchete(vv,ww): compute the brackets of the vector fields vv and ww
#--------------------------------------------------------------------------------------------

colchete:= proc(vv,ww)
local VV,WW:
    VV:=pol->vv[1]*diff(pol,x)+vv[2]*diff(pol,y) +vv[3]*diff(pol,z) +vv[4]*diff(pol,w) :
    WW:=pol->ww[1]*diff(pol,x)+ww[2]*diff(pol,y) +ww[3]*diff(pol,z)+ww[4]*diff(pol,w) :
    [ VV(ww[1]) - WW(vv[1]) ,
      VV(ww[2]) - WW(vv[2]) ,
      VV(ww[3]) - WW(vv[3]) ,
      VV(ww[4]) - WW(vv[4]) ] :
end proc:

#--------------------------------------------------------------------------------------------
# diferencial(forma): computes the differential of the 1-form forma
#-------------------------------------------------------------------------------------------
diferencial := proc(forma)
local doxy,doxz,doxw,doyz,doyw,dozw:
    doxy:= (-diff(forma[1],y) + diff(forma[2],x)):
    doxz:= (-diff(forma[1],z) + diff(forma[3],x)):
    doxw:= (-diff(forma[1],w) + diff(forma[4],x)):
    doyz:= (-diff(forma[2],z) + diff(forma[3],y)):
    doyw:= (-diff(forma[2],w) + diff(forma[4],y)):
    dozw:= (-diff(forma[3],w) + diff(forma[4],z)):
    [doxy,doxz,doxw,doyz,doyw,dozw];
end proc:

#---------------------------------------------------------------------------------
# exterior12(f1,f2): computes the exterior product of the 1-form f1 
#                    with the 2-form f2
# output [ ** dxdydz , ** dxdydw , ** dxdzdw, ** dydzdw ]
#--------------------------------------------------------------------------------
exterior12 := proc(f1,f2)
    [ f1[1] * f2[4] - f1[2] * f2[2] + f1[3] * f2[1],
    f1[1] * f2[5] - f1[2] * f2[3] + f1[4] * f2[1],
    f1[1] * f2[6] - f1[3] * f2[3] + f1[4] * f2[2],
    f1[2] * f2[6] - f1[3] * f2[5] + f1[4] * f2[4] ]:
end proc:


#---------------------------------------------------------------------------------
# exterior11(f1,f2): computes the exterior product of the 1-form f1 
#                    with the 1-form f2
# output [ ** dxdy , ** dxdz , ** dxdw, ** dydz, ** dydw, ** dzdw  ]
#--------------------------------------------------------------------------------
exterior11 := proc(f,g)
   [f[1]*g[2] -
   f[2]*g[1],f[1]*g[3]-f[3]*g[1],f[1]*g[4]-f[4]*g[1],
   f[2]*g[3]-f[3]*g[2],f[2]*g[4]-f[4]*g[2],f[3]*g[4]-f[4]*g[3]]:
end proc:

#-------------------------------------------------------------------------------------------------
#  fatores_integracao_geral(grau,forma): computes the integrating factors of the 1-form forma that
#                                        defines a foliation of degree grau  
#--------------------------------------------------------------------------------------------------
fatores_integracao_geral :=proc(grau, forma)
local pol,i,i0,i1,i2,i3,temp,eq,sol,d, internalvars, externalvars:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:={}:
  d:=grau+2:
  pol:=0:
  for i1 from 0 to d do
    for i2 from 0 to d - i1  do
      for i3 from 0 to d - i1 -i2 do
        pol := pol + pp[i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3):
        internalvars:=internalvars union {pp[i1,i2,i3]}:
      od:
    od:
  od:
  temp:=expand(-pol*diferencial(forma) +
  exterior11(diferencial0(pol),forma)):
  eq:={}:
  for i from 1 to 6 do
    eq:=eq union {coeffs(collect(temp[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq,internalvars):
  pol:=subs(sol,pol):
  pol;
end proc:


#-----------------------------------------------------------------------------------------------------
#  dim_tangent(grau,forma): computes the dimension of Zariski tangente space of Fol(grau) at the point 
#                           forma
#-----------------------------------------------------------------------------------------------------
dim_tangente :=proc(grau, forma)
local d,i,i0,i1,i2,i3,temp,format,dformat,dforma,
 doxy,doxz,doxw,doyz,doyw,dozw,polxy,polxz,polxw,polyz,polyw,polzw,
 pol,eq,sol,externalvars,internalvars:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:={}:
  d:=grau+1: 
  for i0 from 0 to 3 do
    pol[i0]:=0:
    for i1 from 0 to d do
      for i2 from 0 to d - i1  do
        for i3 from 0 to d - i1 -i2 do
          pol[i0] := pol[i0] + varia[i0,i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3):
          internalvars := internalvars union {varia[i0,i1,i2,i3]}:
        od:
      od:
    od:
  od:
  eq:={}:
  eq:=eq union {coeffs(collect(x*pol[0] + y*pol[1] + z*pol[2] + w*pol[3],[x,y,z,w],distributed),{x,y,z,w})}:
  format:=[pol[0],pol[1],pol[2],pol[3]]:
  dforma:=diferencial(forma):
  dformat:=diferencial(format):
  temp:=exterior12(forma,dformat) + exterior12(format,dforma):
  eq:=eq union {coeffs(collect(temp[1],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[2],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[3],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[4],[x,y,z,w],distributed),{x,y,z,w})}:
  sol:=solve(eq,internalvars):
  for i from 0 to 3 do
    pol[i]:=subs(sol,pol[i])
  od:

  nops(indets([pol[0],pol[1],pol[2],pol[3]]) minus externalvars )-1;
end proc:

#-------------------------------------------------------------------------------------------------------
# racional(F,G): the 1-form FdG - GdF
#------------------------------------------------------------------------------------------------------
racional := proc(F,G)
   [F*diff(G,x) - G * diff(F,x), F*diff(G,y) - G * diff(F,y),
    F*diff(G,z) - G * diff(F,z),F*diff(G,w) - G * diff(F,w)]:
end proc:
#-------------------------------------------------------------------------------------------------------
#  saturada(forma): divide forma by the gcd of its components
#------------------------------------------------------------------------------------------------------
saturada := proc(forma)
local mdc:
  
  mdc:=gcd(forma[1],forma[2]):
  mdc:=gcd(mdc,forma[3]):
  mdc:=gcd(mdc,forma[4]):

  [simplify(forma[1]/mdc),simplify(forma[2]/mdc),simplify(forma[3]/mdc),simplify(forma[4]/mdc)]:
end proc:


#-----------------------------------------------------------------------------------------------------
#-- interior2(v,forma): interior product of the vector field v with the 2-form forma
#-----------------------------------------------------------------------------------------------------
interior2 := proc(v,forma)
  [-forma[1]*v[2] - forma[2]*v[3]-forma[3]*v[4] , forma[1]*v[1] -
  forma[4]*v[3] - forma[5]*v[4],forma[2]*v[1] + forma[4]*v[2] -
  forma[6]*v[4],forma[3]*v[1] + forma[5]*v[2]+ forma[6]*v[3]]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- interior1(v,forma): interior product of the vector field v with the 1-form forma
#-----------------------------------------------------------------------------------------------------

interior1 := proc(v,forma)
  forma[1]*v[1] +forma[2]*v[2]+forma[3]*v[3]+forma[4]*v[4]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- diferencial0(f): differential of the function f
#-----------------------------------------------------------------------------------------------------

diferencial0 := proc(f)
  [diff(f,x), diff(f,y), diff(f,z), diff(f,w)]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- Lie(v,forma) : Lie derivative of the 1-form forma along the vector field v
#-----------------------------------------------------------------------------------------------------

Lie := proc(v,forma)
  interior2(v,diferencial(forma)) + diferencial0(interior1(v,forma)):
end proc:

#-----------------------------------------------------------------------------------------------------
#--- dim_auto(forma) : dimension of the automorphism group of forma
#-----------------------------------------------------------------------------------------------------

dim_auto:= proc(forma)
local v,a,b,c,d,formapb,i,j,eq,sol,J1,J2,J3,J4,temp, internalvars, externalvars:

  v := [ a[1]*x + a[2]*y + a[3]*z + a[4]*w ,
         b[1]*x + b[2]*y + b[3]*z + b[4]*w,
         c[1]*x + c[2]*y + c[3]*z + c[4]*w,
         d[1]*x + d[2]*y + d[3]*z + d[4]*w]:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:=indets(v):
  formapb:=Lie(v,forma);
  temp:=[forma[1]*formapb[2] - forma[2]*formapb[1],forma[1]*formapb[3]-forma[3]*formapb[1],forma[1]*formapb[4]-forma[4]*formapb[1],
         forma[2]*formapb[3]- forma[3]*formapb[2],forma[2]*formapb[4]-forma[4]*formapb[2],forma[3]*formapb[4]-forma[4]*formapb[3]]:
  eq:={a[1]+b[2]+c[3]+d[3]}: ## divergence of v is zero
  for i from 1 to 6 do
    eq:=eq union {coeffs(collect(temp[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq,internalvars):
  v:=simplify(subs(sol,v)):

  nops(indets(v) minus externalvars );
end proc:


#-----------------------------------------------------------------------------------------------------
#--- normalizador(v) : Lie algebra of vector fields w in aut(P(3)) such that [v,w]^v=0
#-----------------------------------------------------------------------------------------------------

normalizador := proc(v)
local aa,bb,cc,dd,i,j,ww,temp,temp2,temp3,eq,sol,vv:
  for i from 1 to 4 do 
      ww[i] := aa[i]*x + bb[i]*y + cc[i]*z + dd[i]*w:
  od:
  temp:=colchete(v,ww);  ## Lie bracket of v (parameter) and ww
  ## temp2 is the wedge product v^[v,ww]^Radial vector field
  temp2:=exterior12([x,y,z,w],exterior11(temp,v)):
  eq:={aa[1] + bb[2] + cc[3] + dd[4]}: ## divergence of w equal to zero
  for i from 1 to 4 do 
    eq:=eq union {coeffs(collect(temp2[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq): 
  for i from 1 to 4 do 
    ww[i]:=subs(sol,ww[i]): 
  od:
  [ww[1],ww[2],ww[3],ww[4]]:
end proc:



#--------------------------------------------------------------------------------------------------
# formas_invariante_campo(grau, campo, lambda) : 
#      return the sections of Omega^1(grau +2) satisfying
#      i_v omega =0, and L_v omega = lambda omega
#--------------------------------------------------------------------------------------------------

formas_invariante_campo :=proc(grau, campo, lambda)
local A,B,C,DD,d,i,i0,i1,i2,i3,temp,forma,pol,eq,sol,pp:

  d:=grau+1: 
  for i0 from 0 to 3 do
    pol[i0]:=0:
    for i1 from 0 to d do
      for i2 from 0 to d - i1  do
        for i3 from 0 to d - i1 -i2 do
          pol[i0] := pol[i0] + pp[i0,i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3)
        od:
      od:
    od:
  od:
  eq:={}:
  eq:=eq union {coeffs(collect(x*pol[0] + y*pol[1] + z*pol[2] + w*pol[3],[x,y,z,w],distributed),{x,y,z,w})}:
  forma:=[pol[0],pol[1],pol[2],pol[3]]:
  eq:=eq union {coeffs(collect(expand(interior1(campo,forma)),[x,y,z,w],distributed),{x,y,z,w})}:
  temp:=expand(Lie(campo,forma) - lambda*forma): 
  eq:=eq union {coeffs(collect(temp[1],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[2],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[3],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[4],[x,y,z,w],distributed),{x,y,z,w})}:
  sol:=solve(eq):
  for i from 0 to 3 do
    pol[i]:=subs(sol,pol[i])
  od:

  [pol[0],pol[1],pol[2],pol[3]];
end proc:


#-------------------------------------------------------------------------------------
# randomizar(f) : replace free variables in f by a random integer between 1 and seed
#---------------------------------------------------------------------------------------
randomizar := proc(f,seed)
local f_temp, externalvars,i,roll:

  externalvars:=indets(f) minus {x,y,z,w}:
  f_temp:=f:
  roll:=rand(1..seed):
  for i from 1 to nops(externalvars) do
    f_temp:=subs({externalvars[i]=roll()},f_temp):
  od:
  f_temp:
end proc:



#-------------------------------------------------------------------------------------
# codimensiononesing(forma) : check if forma has codimension one singularities along the 
#                             coordinate hyperplanes
#--------------------------------------------------------------------------------------
codimensiononesing := proc(forma)
local resultado:
  resultado:=false:
  if subs({x=0},forma)=[0,0,0,0] or subs({y=0},forma)=[0,0,0,0] or subs({z=0},forma)=[0,0,0,0] or subs({w=0},forma)=[0,0,0,0] then
    resultado:=true:
  fi:
  resultado:
end proc:








